Optimizing the Score, Losing Sight of the Task: Reward Hacking Across Weights, Selection, and Prompts

A higher evaluation score does not always mean a better language model system. When optimization exploits an evaluator's mistakes, measured progress can conceal unchanged or deteriorating task performance. This failure can arise through parameter updates, selection among generated outputs, or revisions to persistent prompts. We develop a comparative framework for reward hacking across these three optimization substrates: weights, selection, and text. Building on the Proxy Compression Hypothesis and research on inference-time and in-context reward hacking, we examine how reachable behavior, optimization budgets, and persistent adaptation shape exposure to proxy error. We formalize a distance-dependent upper bound on evaluator disagreement and a capacity ordering for nested policy classes, then show why distance alone cannot establish a universal ranking of vulnerability. An exact finite-output illustration demonstrates how the location of a scoring defect changes the behavior favored by each method. We also map representative defenses across substrates, identifying which mechanisms transfer directly and which offer only functional analogies. Persistent prompts receive particular attention: their contents are inspectable, but the behavior induced by a small textual change may be difficult to anticipate. The formal analysis, numerical illustration, and published evidence together provide a basis for comparing optimization methods and identifying the conditions under which their defenses transfer. The resulting framework connects optimization choices to verification requirements: reliable improvement depends on controlling accessible failure modes and preserving evidence of task quality independent of the score being optimized.

==> anc/README.txt <==
Deterministic numerical illustration

Run python reproduce_figures.py with Python 3, NumPy and Matplotlib installed.
Outputs are written beside the script. No models, API calls, or random seeds are used.
The five-output calculations generate toy_results.csv; Figure 1 is schematic.


==> anc/reproduce_figures.py <==
"""Generate the paper's schematic curve and exact numerical illustration data.
Requires NumPy and Matplotlib. Run: python reproduce_figures.py
"""
from pathlib import Path
import csv
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
OUT=Path(__file__).resolve().parent
p=np.array([.5,.3,.16,.035,.005]); R=np.array([0,.5,.9,.4,.1]); feature=np.array([-1,0,1,1.5,2])
proxies={'Tail error':np.array([0,.45,.8,.92,1.]),'Local error':np.array([.9,.5,.85,.4,.1])}
def tilt(v,a):
 z=np.log(p)+a*v; z-=z.max(); q=np.exp(z); return q/q.sum()
def bon(r,n):
 o=np.argsort(r); F=np.cumsum(p[o]); F[-1]=1.; q=np.zeros(5); q[o]=F**n-np.r_[0,F[:-1]]**n; return q
rows=[]
for name,r in proxies.items():
 lam=np.linspace(0,20,201); budget=np.linspace(0,2,201); ns=np.arange(1,4097)
 grid=np.linspace(-2,2,2001); Qgrid=np.array([tilt(feature,v) for v in grid]); scores=Qgrid@r; Qp=[]; selected=[]
 for a in budget:
  valid=np.flatnonzero(np.abs(grid)<=a+1e-10); best=scores[valid].max(); ties=valid[np.abs(scores[valid]-best)<=1e-12]; k=ties[np.argmin(np.abs(grid[ties]))]; Qp.append(Qgrid[k]); selected.append(grid[k])
 for method,x,Q in [('Flexible distribution',lam,np.array([tilt(r,v) for v in lam])),('Bounded conditioning',budget,np.array(Qp)),('Best-of-n',ns,np.array([bon(r,int(n)) for n in ns]))]:
  assert np.allclose(Q.sum(axis=1),1) and np.min(Q)>=-1e-12
  true=Q@R; proxy=Q@r; gap=proxy-true
  kl=np.array([np.sum(q[q>0]*np.log(q[q>0]/p[q>0])) for q in Q])
  assert np.min(np.diff(proxy))>=-1e-10
  assert max(gap)<=max(r-R)+1e-10
  if method=='Best-of-n': assert np.all(kl<=np.log(x)-(x-1)/x+1e-10)
  for i,v in enumerate(x):
   rows.append({'proxy':name,'method':method,'pressure':float(v),'selected_t':float(selected[i]) if method=='Bounded conditioning' else '', 'true_reward':float(true[i]),'proxy_reward':float(proxy[i]),'gap':float(gap[i]),'kl':float(kl[i]),**{f'q_{c}':float(Q[i,j]) for j,c in enumerate('abcde')}})
with open(OUT/'toy_results.csv','w',newline='') as f:
 w=csv.DictWriter(f,fieldnames=list(rows[0])); w.writeheader(); w.writerows(rows)
# The sole figure is schematic, not fitted to the numerical illustration.
t=np.linspace(0,1,300); true=.3+1.05*t-1.1*t*t; proxy=.3+.62*t; peak=t[np.argmax(true)]
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':11,'axes.spines.top':False,'axes.spines.right':False,'axes.edgecolor':'#bac3c8','text.color':'#273442','axes.labelcolor':'#273442','figure.facecolor':'white'})
fig,ax=plt.subplots(figsize=(8.5,4.2),layout='constrained')
ax.plot(t,proxy,color='#bf6544',lw=2.5,ls='--',label='Proxy reward')
ax.plot(t,true,color='#24547b',lw=2.7,label='True task quality')
ax.axvline(peak,color='#a6b0b8',ls=':',lw=1)
ax.annotate('Task quality peaks',(peak,true.max()),xytext=(.13,.73),arrowprops={'arrowstyle':'->','color':'#687985'},fontsize=10,color='#52636e')
ax.set(xlabel='Optimization pressure',ylabel='Reward (schematic)',ylim=(.1,1.15),xlim=(0,1))
ax.set_xticks([]);ax.set_yticks([]);ax.legend(frameon=False,loc='upper right',fontsize=10)
for ext in ['png','svg']:fig.savefig(OUT/f'figure1_reward_curve.{ext}',dpi=190,bbox_inches='tight',facecolor='white')
plt.close(fig)
print('Checks passed:',len(rows),'policy evaluations; one schematic figure generated.')

